Combining k-Induction with Continuously-Refined Invariants

Bounded model checking (BMC) is a well-known and successful technique for finding bugs in software. k-induction is an approach to extend BMC-based approaches from falsification to verification. Automatically generated auxiliary invariants can be used to strengthen the induction hypothesis. We improve this approach and further increase effectiveness and efficiency in the following way: we start with light-weight invariants and refine these invariants continuously during the analysis. We present and evaluate an implementation of our approach in the open-source verification-framework CPAchecker. Our experiments show that combining k-induction with continuously-refined invariants significantly increases effectiveness and efficiency, and outperforms all existing implementations of k-induction-based software verification in terms of successful verification results.

==> example/example-safe.c <==
extern int __VERIFIER_nondet_int(void);
int nondet() {
  return __VERIFIER_nondet_int();
}

int main() {
  unsigned int x1 = 0, x2 = 0; int s = 1;

  while (nondet()) {
    if (s == 1) x1++;
    else if (s == 2) x2++;

    s++;
    if (s == 5) s = 1;

    if ((s == 1) && (x1 != x2)) {
      // Valid safety property
ERROR: return 1;
    }
  }
}


==> example/example-unsafe.c <==
extern int __VERIFIER_nondet_int(void);
int nondet() {
  return __VERIFIER_nondet_int();
}

int main() {
  unsigned int x1 = 0, x2 = 0; int s = 1;

  while (nondet()) {
    if (s == 1) x1++;
    else if (s == 2) x2++;

    s++;
    if (s == 5) s = 1;
  }

  if (s >= 4) {
    // Invalid safety property (s may be 4)
ERROR: return 1;
  }
}

